Hardware Design and Analysis of the ACE and WAGE Ciphers

This paper presents the hardware design and analysis of ACE and WAGE, two candidate ciphers for the NIST Lightweight Cryptography standardization. Both ciphers use sLiSCP's unified sponge duplex mode. ACE has an internal state of 320 bits, uses three 64 bit Simeck boxes, and implements both authenticated encryption and hashing. WAGE is based on the Welch-Gong stream cipher and provides authenticated encryption. WAGE has 259 bits of state, two 7 bit Welch-Gong permutations, and four lightweight 7 bit S-boxes. ACE and WAGE have the same external interface and follow the same I/O protocol to transition between phases. The paper illustrates how a hardware perspective influenced key aspects of the ACE and WAGE algorithms. The paper reports area, power, and energy results for both serial and parallel (unrolled) implementations using four different ASIC libraries: two 65 nm libraries, a 90 nm library, and a 130 nm library. ACE implementations range from a throughput of 0.5 bits-per-clock cycle (bpc) and an area of 4210 GE (averaged across the four ASIC libraries) up to 4 bpc and 7260 GE. WAGE results range from 0.57 bpc with 2920 GE to 4.57 bpc with 11080 GE.

==> pics/area-ace-wage.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection



color_table = \
  { "regs" : "#cbe7f1",
    "sbox" : "#e3cbf1",
    "xor"  : "#f1dbcb",
    "mux"  : "#eef1cb",
    "lfsr" : "#d0f1cb",
    "ctl"  : "#cccbf1"
  }

ace_area = \
  ( ("State regs"               , "regs"    , 1200, 0),
    (""                , "subtotal", 1200, 0),
    ("S-boxes"                  , "sbox"    ,  462, 0),
    ("Other XORs"               , "xor"     ,  432, -100),
    ("Const LFSR"               , "lfsr"    ,   49, -100),
    ("Permutation  \nwithout  \nmuxes", "subtotal", 2143, 0),
    ("Round/step\nmuxes"         , "mux"     ,  640, -100),
    ("Load muxes"               , "mux"     ,  128, -100),
    ("Permutation  \nwith muxes"   , "subtotal", 2870, 0),
    ("Mode XORs"                , "xor"     ,  128, +100),
    ("i_data/o_data\nmuxes"      , "mux"     ,  768, 0),
    ("Additional\nload muxes"    , "mux"     ,  512, 0),
    ("Complete  \ndatapath"        , "subtotal", 3998, 0),
    ("FSM"                      , "ctl"     ,  318, 0),
    ("Cipher"                   , "subtotal", 4317, 0)
 )

wage_area = \
  ( ("State regs"               , "regs"    , 971, 0),
    (""                         , "subtotal", 971, 0),
    ("WGPs (2)"               , "sbox"    , 516, -100),
    ("SBs (4)"               , "sbox"    , 227, -250),
    ("Feedback"               , "xor"    , 146, -200),
    ("Other XORs"               , "xor"    , 112, -150),
    ("Constant LFSR"               , "lfsr"    , 45, -100),
    ("Permutation  \nwithout  \nmuxes", "subtotal", 1984, 0),
    #--------------------------------------------------
    # ("Dom-sep muxes"               , "xor"    , 14),
    ("XORs for modes"               , "xor"    , 154, 0),
    # ("Absorb muxes"               , "mux"    , 140),
    # ("Dom-sep muxes"               , "mux"    , 14),
    # ("Replace muxes"               , "mux"    , 140),
    ("Muxes for modes"               , "mux"    , 294, 0),
    # ("Input-enable AND"               , "mux"    , 32),  # input enable and
    # ("Non-linear muxes"               , "mux"    , 56),  # non-linear mux
    ("Other muxes"                      , "mux", 88, 160),
    ("Complete  \ndatapath"        , "subtotal", 2753, 0),
    #--------------------------------------------------
    ("FSM"                      , "ctl"     ,  228, 200),
    ("Cipher"                   , "subtotal", 2981, 0)
    #--------------------------------------------------
 )

bar_width = 0.35
x_max     = 12
y_max     = 5000

#----------------------------------------------------------------------
# functions
#----------------------------------------------------------------------

def my_rect( ax, x, y, bar_width, height, color, edgecolor="black" ) :
  rect = Rectangle( (x, y), bar_width, height )
  clct = PatchCollection( (rect,), color=color, edgecolor=edgecolor )
  ax.add_collection( clct )


(fig,ax) = plt.subplots( figsize = (12,5) )

label_width   = 1.6
legend_labels = []
legend_colors = []

def my_plot( data, xs ) :
  y             =  0
  prev_subtotal_y = 0
  for label, cat, height, ofs in data :
    if cat != "subtotal" :
      color = color_table[ cat ]
      my_rect( ax, xs[0]-0.5*bar_width, y, bar_width, height, color )
      ax.text( xs[0]-0.5*bar_width-0.12, y + 0.5*height+ofs, label,
               horizontalalignment="right",
               verticalalignment="center")
      if ofs != 0 :
        ax.plot( (xs[0]-0.5*bar_width-0.1, xs[0]-0.5*bar_width), (y+0.5*height+ofs, y+0.5*height), color="black" )
      y = y + height
      if cat not in legend_labels :
        legend_labels.append( cat )
        legend_colors.append( color )
    else :
      # subtotal
      ax.text( xs[0]-1.1*label_width, y, label+"  ",
               verticalalignment="center",
               horizontalalignment="right")
      ax.plot( (xs[0]-1.1*label_width, xs[0]-0.5*bar_width), (y, y), color="grey" )
      ax.plot( ( xs[0]+0.5*bar_width,
                 0.5*(xs[0]+xs[1])-0.1,
                 0.5*(xs[0]+xs[1])+0.1,
                 xs[1]-0.5*bar_width),
               (y,y,height,height),
               color="grey" )
      my_rect( ax, xs[1]-0.5*bar_width, prev_subtotal_y,
               bar_width, height-prev_subtotal_y,
               "lightgrey" )
      ax.plot( (xs[1]+0.5*bar_width, xs[1]+0.5), (height,height), color="grey" )
      ax.text( xs[1]+0.5, height, "  "+str(height)+" GE",
               verticalalignment="center",
               horizontalalignment="left")
      prev_subtotal_y = height

my_plot( ace_area , [3  , 4] )
my_plot( wage_area, [8.5, 9.5] )

#----------------------------------------------------------------------
# legend

legend_labels.reverse()
legend_colors.reverse()

y = 0.9*y_max 
label_width  = 0.5
patch_width  = 0.2
label_height = 0.1*y_max

x = x_max - 1.1 * (label_width + patch_width)

for label, color in zip( legend_labels, legend_colors ) :
  ax.text( x, y, label, verticalalignment="center" )
  my_rect( ax, x + label_width, y-0.4*label_height, patch_width,
           0.8*label_height, color)
  y = y - label_height


#----------------------------------------------------------------------
# axes

# ax.set_title( "ACE Area Analysis (ST Micro 65 nm)")
ax.set_ylim( 0, y_max )
ax.set_xlim( 0, x_max)

ax.set_ylabel( "Area (GE)")
ax.set_xticks( (3, 4 , 8.5, 9.5) )
ax.set_xticklabels( ("ACE\nEstimate", "ACE\nActual\n(Pre-PAR)", "WAGE\nEstimate", "WAGE\nActual\n(Pre-PAR)") )

#----------------------------------------------------------------------
# save figure

fig.savefig( "area-ace-wage.pdf" )


==> pics/area-ace.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection



color_table = \
  { "regs" : "#cbe7f1",
    "sbox" : "#e3cbf1",
    "xor"  : "#f1dbcb",
    "mux"  : "#eef1cb",
    "lfsr" : "#d0f1cb",
    "ctl"  : "#cccbf1"
  }

actual_area = \
  ( ("State regs"               , "regs"    , 1200),
    ("S-boxes"                  , "sbox"    ,  462),
    ("Other XORs"               , "xor"     ,  432),
    ("Permutation  \nwithout muxes", "subtotal", 2094),
    ("Round/step\nmuxes"         , "mux"     ,  640),
    ("Load muxes"               , "mux"     ,  128),
    ("Const LFSR"               , "lfsr"    ,   49),
    ("Permutation  \nwith muxes"   , "subtotal", 2870),
    ("i_data/o_data\nmuxes"      , "mux"     ,  768),
    ("Mode XORs"                , "xor"     ,  128),
    ("Additional\nload muxes"    , "mux"     ,  512),
    ("Complete  \ndatapath"        , "subtotal", 3998),
    ("FSM"                      , "ctl"     ,  318),
    ("Cipher"                   , "subtotal", 4317)
 )

bar_width = 0.35
x_max     = 6

#----------------------------------------------------------------------
# functions
#----------------------------------------------------------------------

def my_rect( ax, x, y, bar_width, height, color, edgecolor="black" ) :
  rect = Rectangle( (x, y), bar_width, height )
  clct = PatchCollection( (rect,), color=color, edgecolor=edgecolor )
  ax.add_collection( clct )


(fig,ax) = plt.subplots( figsize = (8,5) )

xs            =  [3,4]
y             =  0
label_width   = 1.2
legend_labels = []
legend_colors = []
prev_subtotal_y = 0

for label, cat, height in actual_area :
  if cat != "subtotal" :
    color = color_table[ cat ]
    my_rect( ax, xs[0]-0.5*bar_width, y, bar_width, height, color )
    ax.text( xs[0]-label_width, y + 0.5*height, label, verticalalignment="center")
    y = y + height
    if cat not in legend_labels :
      legend_labels.append( cat )
      legend_colors.append( color )
  else :
    # subtotal
    ax.text( xs[0]-1.2*label_width, y, label+"  ",
             verticalalignment="center",
             horizontalalignment="right")
    ax.plot( (xs[0]-1.2*label_width, xs[0]-0.5*bar_width), (y, y), color="grey" )
    ax.plot( ( xs[0]+0.5*bar_width,
               0.5*(xs[0]+xs[1])-0.1,
               0.5*(xs[0]+xs[1])+0.1,
               xs[1]-0.5*bar_width),
             (y,y,height,height),
             color="grey" )
    my_rect( ax, xs[1]-0.5*bar_width, prev_subtotal_y,
             bar_width, height-prev_subtotal_y,
             "lightgrey" )
    ax.plot( (xs[1]+0.5*bar_width, xs[1]+0.5), (height,height), color="grey" )
    ax.text( xs[1]+0.5, height, "  "+str(height)+" GE",
             verticalalignment="center",
             horizontalalignment="left")
    prev_subtotal_y = height
  
legend_labels.reverse()
legend_colors.reverse()

#----------------------------------------------------------------------
# legend

y = 4500
label_width  = 0.3
patch_width  = 0.2
label_height = 500

x = x_max - 1.1 * (label_width + patch_width)

for label, color in zip( legend_labels, legend_colors ) :
  ax.text( x, y, label, verticalalignment="center" )
  my_rect( ax, x + label_width, y-0.4*label_height, patch_width,
           0.8*label_height, color)
  y = y - label_height


#----------------------------------------------------------------------
# axes

# ax.set_title( "ACE Area Analysis (ST Micro 65 nm)")
ax.set_ylim( 0, 5000 )
ax.set_xlim( 0, x_max)

ax.set_ylabel( "Area (GE)")
ax.set_xticks( xs )
ax.set_xticklabels( ("Estimate", "Actual (Pre-PAR)") )

#----------------------------------------------------------------------
# save figure

fig.savefig( "area-ace.pdf" )


==> pics/area-wage.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection



color_table = \
  { "regs" : "#cbe7f1",
    "sbox" : "#e3cbf1",
    "xor"  : "#f1dbcb",
    "mux"  : "#eef1cb",
    "lfsr" : "#d0f1cb",
    "ctl"  : "#cccbf1"
  }

actual_area = \
  ( ("State regs"               , "regs"    , 971),
    ("Feedback"               , "xor"    , 146),
    ("WGPs (2)"               , "sbox"    , 516),
    ("SBs (4)"               , "sbox"    , 227),
    ("Constant LFSR"               , "lfsr"    , 45),
    ("Other XORs"               , "xor"    , 112),
    ("Permutation  \nwithout muxes", "subtotal", 1984),
    #--------------------------------------------------
    # ("Dom-sep muxes"               , "xor"    , 14),
    ("XORs for modes"               , "xor"    , 154),
    # ("Absorb muxes"               , "mux"    , 140),
    # ("Dom-sep muxes"               , "mux"    , 14),
    # ("Replace muxes"               , "mux"    , 140),
    ("Muxes for modes"               , "mux"    , 294),
    # ("Input-enable AND"               , "mux"    , 32),  # input enable and
    # ("Non-linear muxes"               , "mux"    , 56),  # non-linear mux
    ("Other muxes", "mux", 88),
    ("Complete  \ndatapath"        , "subtotal", 2753),
    #--------------------------------------------------
    ("FSM"                      , "ctl"     ,  228),
    ("Cipher"                   , "subtotal", 2981)
    #--------------------------------------------------
 )

bar_width = 0.35
x_max     = 6
y_max     = 3200

#----------------------------------------------------------------------
# functions
#----------------------------------------------------------------------

def my_rect( ax, x, y, bar_width, height, color, edgecolor="black" ) :
  rect = Rectangle( (x, y), bar_width, height )
  clct = PatchCollection( (rect,), color=color, edgecolor=edgecolor )
  ax.add_collection( clct )


(fig,ax) = plt.subplots( figsize = (8,5) )

xs            =  [3,4]
y             =  0
label_width   = 1.2
legend_labels = []
legend_colors = []
prev_subtotal_y = 0

for label, cat, height in actual_area :
  if cat != "subtotal" :
    color = color_table[ cat ]
    my_rect( ax, xs[0]-0.5*bar_width, y, bar_width, height, color )
    ax.text( xs[0]-label_width, y + 0.5*height, label, verticalalignment="center")
    y = y + height
    if cat not in legend_labels :
      legend_labels.append( cat )
      legend_colors.append( color )
  else :
    # subtotal
    ax.text( xs[0]-1.2*label_width, y, label+"  ",
             verticalalignment="center",
             horizontalalignment="right")
    ax.plot( (xs[0]-1.2*label_width, xs[0]-0.5*bar_width), (y, y), color="grey" )
    ax.plot( ( xs[0]+0.5*bar_width,
               0.5*(xs[0]+xs[1])-0.1,
               0.5*(xs[0]+xs[1])+0.1,
               xs[1]-0.5*bar_width),
             (y,y,height,height),
             color="grey" )
    my_rect( ax, xs[1]-0.5*bar_width, prev_subtotal_y,
             bar_width, height-prev_subtotal_y,
             "lightgrey" )
    ax.plot( (xs[1]+0.5*bar_width, xs[1]+0.5), (height,height), color="grey" )
    ax.text( xs[1]+0.5, height, "  "+str(height)+" GE",
             verticalalignment="center",
             horizontalalignment="left")
    prev_subtotal_y = height
  
legend_labels.reverse()
legend_colors.reverse()

#----------------------------------------------------------------------
# legend

y = y_max-500
label_width  = 0.3
patch_width  = 0.2
label_height = 500

x = x_max - 1.1 * (label_width + patch_width)

for label, color in zip( legend_labels, legend_colors ) :
  ax.text( x, y, label, verticalalignment="center" )
  my_rect( ax, x + label_width, y-0.4*label_height, patch_width,
           0.8*label_height, color)
  y = y - label_height


#----------------------------------------------------------------------
# axes

# ax.set_title( "WAGE Area Analysis (ST Micro 65 nm)")
ax.set_ylim( 0, y_max )
ax.set_xlim( 0, x_max)

ax.set_ylabel( "Area (GE)")
ax.set_xticks( xs )
ax.set_xticklabels( ("Estimate", "Actual (Pre-PAR)") )

#----------------------------------------------------------------------
# save figure

fig.savefig( "area-wage.pdf" )


==> pics/results.sh <==
uw-plot --title "" --ytitle "Energy (nJ)" --xtitle "Degree of unrolling" --kind=line -s energy.pdf -x par -y e-st65  --line_groupby cipher  results.csv

